A collinear shower algorithm for NSL non-singlet fragmentation

We formulate a collinear partonic shower algorithm that achieves next-to-single-logarithmic (NSL, $\alpha_s^n L^{n-1}$) accuracy for collinear-sensitive non-singlet fragmentation observables. This entails the development of an algorithm for nesting triple-collinear splitting functions. It also involves the inclusion of the one-loop double-collinear corrections, through a $z$-dependent NLO-accurate effective $1\to 2$ branching probability, using a formula that can be applied more generally also to future full showers with $1\to3$ splitting kernels. The specific NLO branching probability is calculated in two ways, one based on slicing, the other using a subtraction approach based on recent analytical calculations. We close with demonstrations of the shower's accuracy for non-singlet partonic fragmentation functions and the energy spectrum of small-$R$ quark jets. This work represents an important conceptual step towards general NNLL accuracy in parton showers.

==> anc/DeltaB2_v.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((15 - 4*Pi^2)*(1 + z^2)*If[z < 1/2, 1, 0])/(6*(1 - z)) - 
 If[z > 1/2, 1, 0]*Log[z]*(-2 + 2*z + Log[z] + z*Log[z]) + 
 (Log[z]*(1 + z*(4 + z) + 4*(1 + z^2)*Log[1 - z] - (1 + 3*z^2)*Log[z]))/
  (1 - z) + (If[z < 1/2, 1, 0]*(-8*(-3 + Pi^2 + 9*z + (-6 + Pi^2)*z^2) + 
    24*(3 + z^2)*Log[2]^2 + Log[64] + 6*(1 + Log[256] + 16*Log[2 - 2*z] + 
      8*z^2*Log[2*(-1 + z)^2])*Log[z] - 24*(-1 + z^2)*Log[z]^2 - 
    6*(5 + 4*z*(-5 + 4*z))*Log[2*z] + 96*(1 + z^2)*PolyLog[2, 1 - 1/(2*z)] + 
    96*(1 + z^2)*PolyLog[2, 1 - z]))/(24*(-1 + z)) - 
 ((1 + z^2)*If[z > 1/2, 1, 0]*(3 - z^(-2) - 2/z - 4*Log[(-1 + 2*z)/z]^2 - 
    8*PolyLog[2, (1 - z)/(1 - 2*z)]))/(2*(1 - z)) + 
 (If[2/3 < z, 1, 0]*(-3/z^2 + 2*Pi^2*(1 + z) - 3*(7 - 9/z + z) - 
    6*Log[z]*(2 - 2*z - 2*(1 + z)*Log[1 - z] + Log[z] + z*Log[z]) - 
    12*(1 + z)*(Pi^2/6 - Log[z^(-1)]*Log[(1 - z)/z] - 
      PolyLog[2, (-1 + z)/z])))/6 + If[z < 1/3, 1, 0]*
  (-1/6*(Pi^2*(1 + z)) - Log[4] - 2*z*Log[1 - z] + 2*(1 + z)*PolyLog[2, z]) + 
 If[1/3 < z < 1/2, 1, 0]*((Pi^2*(1 + z))/2 - Log[4] + 
   2*(-z + (1 + z)*Log[1 - 2*z])*Log[1 - z] - (1 + z)*Log[1 - z]^2 + 
   Log[z]^2 + z*Log[z]^2 - 2*(1 + z)*Log[z]*Log[1 - 3*z + 2*z^2] + 
   2*(1 + z)*PolyLog[2, 2 - z^(-1)] - 2*(1 + z)*PolyLog[2, 1 - z] - 
   2*(1 + z)*PolyLog[2, z/(1 - z)]) - 
 (If[z < 1/2, 1, 0]*(6 + 6*z*(-3 + 2*z) - Pi^2*(-1 + z^2) - 
    6*Log[2]*(Log[2] + z*(-3 + z*(4 + Log[8]))) + Log[64] + 6*Log[z] + 
    24*Log[2 + (-1 + z)^(-1)]*Log[2*z] + 
    6*(-2*(-1 + z)*z*Log[1 - z] + Log[z]*(z + Log[4] - z^2*(2 + Log[4]) + 
        2*(1 + z^2)*Log[z]) + 4*z^2*Log[2 + (-1 + z)^(-1)]*Log[2*z]) - 
    24*(1 + z^2)*PolyLog[2, (2 - 2*z)^(-1)] + 12*(-1 + z^2)*PolyLog[2, z] + 
    24*(1 + z^2)*PolyLog[2, -(z/(-1 + z))]))/(6*(-1 + z)) + 
 If[1/2 < z < 2/3, 1, 0]*
  ((7 - z^(-2) - z^(-1) - 2*z + 2*(1 + z)*Log[2 - 2*z])*Log[(1 - z)/z] + 
   (24 + z*(60 + z*(4*Pi^2*(-2 + z)*(1 + z) + 3*z*(99 - 3*z*(9 + Log[4]) + 
           Log[64]) - 6*(51 + Log[1024]))) + 
     12*(-2 + z)*((2 - z*(-2 + z*(8 + z*(-6 + Log[16]) + Log[16])))*
        Log[-1 + z^(-1)] + 4*z^2*(-Log[2 - 2*z] + Log[1 - z/2] + 
         (1 + z)*Log[2]*(-Log[-2 + z] + Log[-2 + 2*z]))))/(24*(-2 + z)*z^2) + 
   (-30 - 28*Log[2] + z*(17 - z + 14*z*Log[2] + Log[4]) + 
     16*(-2 + z)*(-1 + z + Log[2] + z*Log[2])*Log[1 - z/2] - 
     16*(-2 + z)*(1 + z)*PolyLog[2, z/2])/(8*(-2 + z)) + 
   2*(1 + z)*PolyLog[2, z/(2*(-1 + z))]) + 
 If[z < 1/2, 1, 0]*(-1/6*((-3 + 2*Pi^2)*(1 + z)) + (3 + z)*Log[2] + 
   2*(1 + z)*Log[2]*Log[1 - z] - 2*(z + (1 + z)*Log[1 - z])*Log[2/(2 - z)] + 
   2*(1 + z)*Log[(2 - z)/2]*Log[z/(2*(1 - z))] + 
   2*(1 + z)*PolyLog[2, 1 - z/2] + 2*(1 + z)*PolyLog[2, z/(2*(-1 + z))] - 
   2*(1 + z)*PolyLog[2, z/(-1 + z)])

